Non-Markovian character and irreversibility of real-time quantum many-body dynamics

The presence of pairing correlations within the time-dependent density functional theory (TDDFT) extension to superfluid systems, is tantamount to the presence of a quantum collision integral in the evolution equations, which leads to an obviously non-Markovian behavior of the single-particle occupation probabilities, unexpected in a traditional quantum extension of kinetic equations. The quantum generalization of the Boltzmann equation, based on a collision integral in terms of phase-space occupation probabilities, is the most used approach to describe nuclear dynamics and which by construction has a Markovian character. By contrast, the extension of TDDFT to superfluid systems has similarities with the Baym and Kadanoff kinetic formalism, which however is formulated with much more complicated evolution equations with long-time memory terms and non-local interactions. The irreversibility of quantum dynamics is properly characterized using the canonical wave functions/natural orbitals, and the associated canonical occupation probabilities, which provide the smallest possible representation of any fermionic many-body wave function. In this basis, one can evaluate the orbital entanglement entropy, which is an excellent measure of the non-equilibrium dynamics of an isolated system. To explore the phenomena of memory effects and irreversibility, we investigate the use of canonical wave functions/natural orbitals in nuclear many-body calculations, assessing their utility for static calculations, dynamics, and symmetry restoration. As the number of single-particle states is generally quite large, it is highly desirable to work in the canonical basis whenever possible, preferably with a cutoff. We show that truncating the number of canonical wave functions can be a valid approach in the case of static calculations, but that such a truncation is not valid for time-dependent calculations...

==> version1/BE_U.m <==
BE_U.m


==> version1/PlotPN.m <==
%% Description
% This notebook plots the particle number distributions, both neutron and
% proton, from U236 Run 10 (not boosted) for the initial state and final
% state.

clearvars
load initfinalPN.mat

NNs_n = double(NNs_n);
NNs_p = double(NNs_p);

figure(1);clf(figure(1));
plot(NNs_n,PNs_n,"ro-","LineWidth",2)
hold on
plot(NNs_n,PNs_nf,"ko-","LineWidth",2)
hold off
xlabel("N")
ylabel("P(N)")
xlim([min(NNs_n),max(NNs_n)])
ylim([0,0.47])
xticks(NNs_n(1:2:end))
set(gca,"FontSize",20)
legend(["Initial","Final"])
title("Neutrons")
print(figure(1),'Nprob','-depsc')

figure(2);clf(figure(2));

semilogy(NNs_n,PNs_n,"ro-","LineWidth",2)
hold on
semilogy(NNs_n,PNs_nf,"ko-","LineWidth",2)
hold off
xlabel("N")
ylabel("P(N)")
xlim([min(NNs_n),max(NNs_n)])
ylim([10^(-6.5),1])
xticks(NNs_n(1:2:end))
set(gca,"FontSize",20)
legend(["Initial","Final"])
title("Neutrons")
print(figure(2),'NprobL','-depsc')

figure(3); clf(figure(3));
plot(NNs_p,PNs_p,"ro-","LineWidth",2)
hold on
plot(NNs_p,PNs_pf,"ko-","LineWidth",2)
hold off
xlabel("Z")
ylabel("P(Z)")
xlim([min(NNs_p),max(NNs_p)])
ylim([0,0.47])
xticks(NNs_p(1:2:end))
set(gca,"FontSize",20)
legend(["Initial","Final"])
title("Protons")
print(figure(3),'Pprob','-depsc')


figure(4); clf(figure(4));
semilogy(NNs_p,PNs_p,"ro-","LineWidth",2)
hold on
semilogy(NNs_p,PNs_pf,"ko-","LineWidth",2)
hold off
xlabel("Z")
ylabel("P(Z)")
xlim([min(NNs_p),max(NNs_p)])
ylim([10^(-6.5),1])
xticks(NNs_p(1:2:end))
set(gca,"FontSize",20)
legend(["Initial","Final"])
title("Protons")
print(figure(4),'PprobL','-depsc')





